Real-time Semantic Segmentation of Crop and Weed for Precision Agriculture Robots Leveraging Background Knowledge in CNNs

Precision farming robots, which target to reduce the amount of herbicides that need to be brought out in the fields, must have the ability to identify crops and weeds in real time to trigger weeding actions. In this paper, we address the problem of CNN-based semantic segmentation of crop fields separating sugar beet plants, weeds, and background solely based on RGB data. We propose a CNN that exploits existing vegetation indexes and provides a classification in real time. Furthermore, it can be effectively re-trained to so far unseen fields with a comparably small amount of training data. We implemented and thoroughly evaluated our system on a real agricultural robot operating in different fields in Germany and Switzerland. The results show that our system generalizes well, can operate at around 20Hz, and is suitable for online operation in the fields.

==> pics/graphs/retrained.py <==
from numpy import *
import matplotlib.pyplot as plt
import matplotlib
from matplotlib import rc

# font stuff
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)

def adjustFigAspect(fig,aspect=1):
    '''
    Adjust the subplot parameters so that the figure has the correct
    aspect ratio.
    '''
    xsize,ysize = fig.get_size_inches()
    minsize = min(xsize,ysize)
    xlim = .4*minsize/xsize
    ylim = .4*minsize/ysize
    if aspect < 1:
        xlim *= aspect
    else:
        ylim /= aspect
    fig.subplots_adjust(left=.5-xlim,
                        right=.5+xlim,
                        bottom=.5-ylim,
                        top=.5+ylim)

if __name__ == '__main__':
  # matplotlib stuff
  plt.ion()

  #range
  n_img = [0,10,20,50,100]

  # matplotlib.rcParams.update({'font.size': 14})

  matplotlib.rcParams['ps.useafm'] = True
  matplotlib.rcParams['pdf.use14corefonts'] = True
  matplotlib.rcParams['text.usetex'] = True
  matplotlib.rcParams.update({'font.size': 14})

  # zurich
  fig = plt.figure()
  adjustFigAspect(fig,aspect=1.5)
  all_feats = [72.08,83.90,85.31,86.25,90.001]
  only_rgb = [45.51,60.08,71.38,74.08,82.26]
  la = plt.plot(n_img,only_rgb,linestyle='--',color = '#D79B00',label='$\mathcal{I}_{RGB}$',linewidth=4)
  lb = plt.plot(n_img,all_feats,color = '#6C8EBF',label='$\mathcal{I}_{1}...\mathcal{I}_{14}$ (ours)',linewidth=4)
  grd = plt.grid(True)
  ll = plt.legend(loc='lower right')
  ly = plt.ylabel('Mean Accuracy')
  lx = plt.xlabel('Number of images relabeled')
  ttl = plt.title('Zurich dataset')
  ann1 = plt.annotate('10 images',xy=(10,83.80),xytext=(18,78.80),arrowprops=dict(arrowstyle='->'))
  ann2 = plt.annotate('100 images',xy=(100,81.30),xytext=(69,73.20),arrowprops=dict(arrowstyle='->'))
  plt.show()
  plt.savefig("./zurich_retrain.png", bbox_inches='tight')

  # renn
  fig2 = plt.figure()
  adjustFigAspect(fig2,aspect=1.5)
  all_feats = [76.54,81.40,81.84,86.75,91.88]
  only_rgb = [46.05,71.76,72.30,72.97,73.34]
  la = plt.plot(n_img,only_rgb,linestyle='--',color = '#D79B00',label='$\mathcal{I}_{RGB}$',linewidth=4)
  lb = plt.plot(n_img,all_feats,color = '#6C8EBF',label='$\mathcal{I}_{1}...\mathcal{I}_{14}$ (ours)',linewidth=4)
  grd = plt.grid(True)
  ll = plt.legend(loc='lower right')
  ly = plt.ylabel('Mean Accuracy')
  lx = plt.xlabel('Number of images relabeled')
  ttl = plt.title('Stuttgart dataset')
  # ann1 = plt.annotate('10 images',xy=(10,83.80),xytext=(14,80.80),arrowprops=dict(arrowstyle='->'))
  # ann2 = plt.annotate('100 images',xy=(100,82.80),xytext=(82,85.80),arrowprops=dict(arrowstyle='->'))
  plt.show()
  plt.savefig("./stuttgart_retrain.png", bbox_inches='tight')

  # block until closed
  plt.show(block=True)



